Probabilistic Model Checking Taken by Storm

This tutorial paper presents a hands-on perspective on probabilistic model checking with the Storm model checker. Storm is a decade-old model checker that excels in performance and a rich Python-based ecosystem, which makes it easy to integrate in various workflows. This tutorial focuses on Markov decision processes (MDP), which are popular in a variety of fields. It demonstrates the basic workflow, from Python-based modeling, model checking with a variety of properties, to the extraction of policies. Further, it showcases the support for recent topics that focus on different types of uncertainty, such as interval MDP and POMDP, and the ability to quickly implement simple algorithms on top of existing data structures.

==> code/interval_mdp_check.py <==
#!/usr/bin/env python
# Interval part of the orchard game

# Imports
import stormvogel
import stormpy

from enum import Enum
from copy import deepcopy


# General data structures
class Fruit(Enum):
    APPLE = "🍏"
    PEAR = "🍐"
    CHERRY = "🍒"
    PLUM = "🍇"  # Use grape as there is no Emoji for plum

    def __str__(self):
        return self.value


class DiceOutcome(Enum):
    FRUIT = "🍉"
    BASKET = "🧺"
    RAVEN = "🐦‍⬛"

    def __str__(self):
        return self.value


class GameState(Enum):
    NOT_ENDED = 0
    PLAYERS_WON = 1
    RAVEN_WON = 2


# Main class for the orchard game
class Orchard(stormvogel.bird.State):
    def __init__(self, fruit_types, num_fruits, num_players, num_choose,
                 raven_distance):
        self.fruit_types = fruit_types
        self.trees = {fruit: num_fruits for fruit in fruit_types}
        self.num_players = num_players
        self.players = {fruit: 0 for fruit in fruit_types}
        self.num_choose = num_choose
        self.raven = raven_distance
        self.turn = 0
        self.dice = None

    def game_state(self):
        if all(self.is_tree_empty(tree) for tree in self.trees.keys()):
            assert self.raven > 0
            return GameState.PLAYERS_WON
        elif self.raven == 0:
            return GameState.RAVEN_WON
        else:
            return GameState.NOT_ENDED

    def is_tree_empty(self, tree):
        return self.trees[tree] == 0

    def pick_fruit(self, fruit):
        if self.trees[fruit] > 0:
            self.trees[fruit] -= 1

    def next_player(self):
        self.turn = (self.turn + 1) % self.num_players
        self.dice = None

    def move_raven(self):
        self.raven -= 1

    def __hash__(self):
        return hash(str(self) + str(self.dice))

    def label(self):
        if self.dice is None:
            # Output game state
            return str(self)
        else:
            if self.dice[0] == DiceOutcome.FRUIT:
                return "🎲" + str(self.dice[1])
            else:
                return "🎲" + str(self.dice[0])

    def __str__(self):
        s = ", ".join(
            ["{}{}".format(n, f) for f, n in self.trees.items()]
        )
        s += ", {}←{}".format(self.raven, DiceOutcome.RAVEN)
        return s


# Define available actions
def available_actions(state):
    if state.game_state() != GameState.NOT_ENDED:
        return ["gameEnded"]
    if state.dice is None:
        return ["player{}".format(state.turn)]
    if state.dice[0] == DiceOutcome.FRUIT:
        return ["pick{}".format(state.dice[1].name)]
    if state.dice[0] == DiceOutcome.BASKET:
        assert state.dice[1] < state.num_choose
        available_fruits = []
        # Choice over available fruits
        for fruit in state.trees.keys():
            if not state.is_tree_empty(fruit):
                available_fruits.append(fruit)
        return [
            "choose{}".format(fruit.name) for fruit in available_fruits
        ]
    if state.dice[0] == DiceOutcome.RAVEN:
        return ["moveRaven"]
    assert False


# The transition function
def delta(state, action):
    if state.game_state() != GameState.NOT_ENDED:
        # Game has ended -> self loop
        return [(1, state)]

    if state.dice is None:
        # Player throws dice and considers outcomes
        outcomes = []
        # Probability of fair dice throw over number of fruits + 1 basket + 1 raven
        fair_dice_prob = 1 / (len(state.fruit_types) + 2)
        fair_dice_prob = stormvogel.model.Interval(fair_dice_prob-(1/36), fair_dice_prob+(1/36))

        # 1. Dice shows fruit
        for fruit in state.trees.keys():
            next_state = deepcopy(state)
            next_state.dice = DiceOutcome.FRUIT, fruit
            outcomes.append((fair_dice_prob, next_state))

        # 2. Dice shows basket
        next_state = deepcopy(state)
        next_state.dice = DiceOutcome.BASKET, 0
        outcomes.append((fair_dice_prob, next_state))

        # 3. Dice shows raven
        next_state = deepcopy(state)
        next_state.dice = DiceOutcome.RAVEN, None
        outcomes.append((fair_dice_prob, next_state))
        return outcomes

    elif state.dice[0] == DiceOutcome.FRUIT:
        # Player picks specified fruit
        fruit = state.dice[1]
        next_state = deepcopy(state)
        next_state.pick_fruit(fruit)
        next_state.next_player()
        return [(1, next_state)]

    elif state.dice[0] == DiceOutcome.BASKET:
        assert action.startswith("choose")
        # Player chooses fruit specified by action
        fruit = Fruit[action.removeprefix("choose")]
        next_state = deepcopy(state)
        next_state.pick_fruit(fruit)
        next_state.dice = (DiceOutcome.BASKET, next_state.dice[1]+1)
        if next_state.dice[1] == next_state.num_choose:
            # Finished choices
            next_state.next_player()
        return [(1, next_state)]

    elif state.dice[0] == DiceOutcome.RAVEN:
        next_state = deepcopy(state)
        next_state.move_raven()
        next_state.next_player()
        return [(1, next_state)]

    assert False


# Add labels for game state
def labels(state):
    labels = []
    if state.game_state() == GameState.PLAYERS_WON:
        labels.append("PlayersWon")
    elif state.game_state() == GameState.RAVEN_WON:
        labels.append("RavenWon")
    return labels


# Reward function
def rewards(state, action):
    if state.game_state() == GameState.NOT_ENDED:
        if state.dice is None:
            return {"rounds": 1}
    return {"rounds": 0}


# Build the full orchard model
init_game = Orchard(
    [Fruit.APPLE, Fruit.CHERRY, Fruit.PEAR, Fruit.PLUM],
    num_fruits=4,
    num_players=1,
    num_choose=1,
    raven_distance=5,
)

orchard = stormvogel.bird.build_bird(
    modeltype=stormvogel.ModelType.MDP,
    init=init_game,
    available_actions=available_actions,
    delta=delta,
    labels=labels,
    #rewards=rewards,
    max_size=100000,
)
print(orchard.summary())

# Convert stormvogel model to stormpy model
orchard_stormpy = stormvogel.mapping.stormvogel_to_stormpy(orchard)

# Parse properties
properties = stormpy.parse_properties('Pmax=? [F "PlayersWon"]')
task = stormpy.CheckTask(properties[0].raw_formula)
# Set cooperative resolution mode, alternatively: ROBUST
task.set_uncertainty_resolution_mode(
    stormpy.UncertaintyResolutionMode.COOPERATIVE)
# Check model
env = stormpy.Environment()
stormpy_result = stormpy.check_interval_mdp(orchard_stormpy, task, env)
# Convert stormpy result to stormvogel result
result = stormvogel.stormpy_utils.convert_model_checking_result(
             orchard, stormpy_result)
print(result.get_result_of_state(orchard.get_initial_state()))

# Set cooperative resolution mode
task.set_uncertainty_resolution_mode(
    stormpy.UncertaintyResolutionMode.ROBUST
)
# Check model
env = stormpy.Environment()
stormpy_result = stormpy.check_interval_mdp(orchard_stormpy, task, env)
# Convert stormpy result to stormvogel result
result = stormvogel.stormpy_utils.convert_model_checking_result(
             orchard, stormpy_result)
print(result.get_result_of_state(orchard.get_initial_state()))


==> code/linear_program.py <==
import stormpy

prism_program = stormpy.parse_prism_program("")
prism_program = stormpy.preprocess_symbolic_input(
    prism_program, [], "NUM_FRUIT=4, NUM_CHOOSE=1, DISTANCE_RAVEN=5"
)[0].as_prism_program()
orchard_prism = stormpy.build_model(prism_program)


# These are the target states
players_won = stormpy.parse_properties('"PlayersWon"')[0].raw_formula
psi_states = stormpy.model_checking(orchard_prism, players_won).get_truth_values()

# These are the states that can never reach the target states
phi_states = stormpy.BitVector(orchard_prism.nr_states, True)
prob0max_states = stormpy.compute_prob01max_states(
    orchard_prism, phi_states, psi_states
)[0]

# SCIP is an LP solver
from pyscipopt import Model
m = Model()

# Create a variable for each state
num_states = orchard_prism.nr_states
state_vars = [m.addVar(f"x_{i}", lb=0, ub=1) for i in range(num_states)]

# Encode LP
for state in range(num_states):
    if psi_states.get(state): # Case 1
        m.addCons(state_vars[state] == 1)
    elif prob0max_states.get(state): # Case 2
        m.addCons(state_vars[state] == 0)
    else: # Case 3
        for row in orchard_prism.transition_matrix.get_rows_for_group(state):
            summed_prob = 0
            for transition in orchard_prism.transition_matrix.get_row(row):
                prob = transition.value()
                next_state = transition.column
                summed_prob += prob * state_vars[next_state]
            m.addCons(state_vars[state] >= summed_prob)

# Solve LP
m.setObjective(sum(state_vars), sense="minimize")
m.optimize()
sol = m.getBestSol()
result_lp = sol[state_vars[orchard_prism.initial_states[0]]]

# Compare with default VI
properties = stormpy.parse_properties_without_context(
    'Pmax=? [F "PlayersWon"]'
)
vi_result = stormpy.model_checking(orchard_prism, properties[0].raw_formula)
result_vi = vi_result.at(orchard_prism.initial_states[0])

print(result_lp, result_vi)
assert abs(result_lp - result_vi) < 1e-6 # => True


==> code/orchard_game_storm.py <==
#!/usr/bin/env python

# Storm(py) part of the orchard game


# Full game

# Imports
import stormpy

# # Stormvogel model

# Build model from Prism file
prism_program = stormpy.parse_prism_program(
    "examples/orchard-stormvogel.pm"
)
prism_program = stormpy.preprocess_symbolic_input(
    prism_program, [], "NUM_FRUIT=4, NUM_CHOOSE=1, DISTANCE_RAVEN=5"
)[0].as_prism_program()
model = stormpy.build_model(prism_program)
print(
    "Model with {} states and {} transitions".format(
        model.nr_states, model.nr_transitions
    )
)
model_init = model.initial_states[0]


# Model checking call
def model_check(model, prop):
    formula = stormpy.parse_properties(prop)[0]
    result = stormpy.model_checking(model, formula, only_initial_states=True)
    return result.at(model.initial_states[0])


# Winning probability
properties_win = stormpy.parse_properties(
    'Pmax=? [F "PlayersWon"];Pmin=? [F "PlayersWon"]'
)
result_max = stormpy.model_checking(model, properties_win[0])
result_min = stormpy.model_checking(model, properties_win[1])
print("Minimal probability: {}".format(result_min.at(model_init)))
print("Maximal probability: {}".format(result_max.at(model_init)))

# Game duration
properties_rounds = stormpy.parse_properties(
    'R{"rounds"}max=? [F "PlayersWon" | "RavenWon"];R{"rounds"}min=? [F "PlayersWon" | "RavenWon"]'
)
result_rounds_max = stormpy.model_checking(model, properties_rounds[0])
result_rounds_min = stormpy.model_checking(model, properties_rounds[1])
print(
    "Minimal expected number of rounds: {}".format(
        result_rounds_min.at(model_init)
    )
)
print(
    "Maximal expected number of rounds: {}".format(
        result_rounds_max.at(model_init)
    )
)


# Compact model

# Build model from Prism file
prism_program = stormpy.parse_prism_program("examples/orchard.pm")
prism_program = stormpy.preprocess_symbolic_input(
    prism_program, [], "NUM_FRUIT=4, NUM_CHOOSE=1, DISTANCE_RAVEN=5"
)[0].as_prism_program()
model = stormpy.build_model(prism_program)
print(
    "Model with {} states and {} transitions".format(
        model.nr_states, model.nr_transitions
    )
)
model_init = model.initial_states[0]

# Winning probability
properties_win = stormpy.parse_properties(
    'Pmax=? [F "PlayersWon"];Pmin=? [F "PlayersWon"]'
)
result_max = stormpy.model_checking(model, properties_win[0])
result_min = stormpy.model_checking(model, properties_win[1])
print("Minimal probability: {}".format(result_min.at(model_init)))
print("Maximal probability: {}".format(result_max.at(model_init)))

# Game duration
properties_rounds = stormpy.parse_properties(
    'R{"rounds"}max=? [F "PlayersWon" | "RavenWon"];R{"rounds"}min=? [F "PlayersWon" | "RavenWon"]'
)
result_rounds_max = stormpy.model_checking(model, properties_rounds[0])
result_rounds_min = stormpy.model_checking(model, properties_rounds[1])
print(
    "Minimal expected number of rounds: {}".format(
        result_rounds_min.at(model_init)
    )
)
print(
    "Maximal expected number of rounds: {}".format(
        result_rounds_max.at(model_init)
    )
)


# Large game


# Build large model from Prism file
prism_program = stormpy.parse_prism_program("examples/orchard.pm")
prism_program = stormpy.preprocess_symbolic_input(
    prism_program, [], "NUM_FRUIT=10, NUM_CHOOSE=2, DISTANCE_RAVEN=9"
)[0].as_prism_program()
model = stormpy.build_model(prism_program)
print(
    "Model with {} states and {} transitions".format(
        model.nr_states, model.nr_transitions
    )
)
model_init = model.initial_states[0]


# Winning probability
properties_win = stormpy.parse_properties(
    'Pmax=? [F "PlayersWon"];Pmin=? [F "PlayersWon"]'
)
result_max = stormpy.model_checking(model, properties_win[0])
result_min = stormpy.model_checking(model, properties_win[1])
print("Minimal probability: {}".format(result_min.at(model_init)))
print("Maximal probability: {}".format(result_max.at(model_init)))


# Game duration
properties_rounds = stormpy.parse_properties(
    'R{"rounds"}max=? [F "PlayersWon" | "RavenWon"];R{"rounds"}min=? [F "PlayersWon" | "RavenWon"]'
)
result_rounds_max = stormpy.model_checking(model, properties_rounds[0])
result_rounds_min = stormpy.model_checking(model, properties_rounds[1])
print(
    "Minimal expected number of rounds: {}".format(
        result_rounds_min.at(model_init)
    )
)
print(
    "Maximal expected number of rounds: {}".format(
        result_rounds_max.at(model_init)
    )
)


==> code/orchard_game_stormvogel.py <==
#!/usr/bin/env python

# Stormvogel part of the orchard game

# Imports
import stormvogel

from enum import Enum
from copy import deepcopy


# General data structures
class Fruit(Enum):
    APPLE = "🍏"
    PEAR = "🍐"
    CHERRY = "🍒"
    PLUM = "🍇"  # Use grape as there is no Emoji for plum

    def __str__(self):
        return self.value


class DiceOutcome(Enum):
    FRUIT = "🍉"
    BASKET = "🧺"
    RAVEN = "🐦"

    def __str__(self):
        return self.value


class GameState(Enum):
    NOT_ENDED = 0
    PLAYERS_WON = 1
    RAVEN_WON = 2


# Main class for the orchard game
class Orchard(stormvogel.bird.State):
    def __init__(self, fruit_types, num_fruits, raven_distance):
        self.trees = {fruit: num_fruits for fruit in fruit_types}
        self.raven = raven_distance
        self.dice = None

    def game_state(self):
        if all(self.is_tree_empty(tree) for tree in self.trees.keys()):
            assert self.raven > 0
            return GameState.PLAYERS_WON
        elif self.raven == 0:
            return GameState.RAVEN_WON
        else:
            return GameState.NOT_ENDED

    def is_tree_empty(self, tree):
        return self.trees[tree] == 0

    def pick_fruit(self, fruit):
        if self.trees[fruit] > 0:
            self.trees[fruit] -= 1

    def next_round(self):
        self.dice = None

    def move_raven(self):
        self.raven -= 1

    def __hash__(self):
        trees = [hash((f,n)) for f,n in self.trees.items()]
        return hash((tuple(trees), self.raven, self.dice))

    def label(self):
        if self.dice is None:
            # Output game state
            return str(self)
        else:
            if self.dice[0] == DiceOutcome.FRUIT:
                return "🎲" + str(self.dice[1])
            else:
                return "🎲" + str(self.dice[0])

    def __str__(self):
        s = ", ".join(
            ["{}{}".format(n, f) for f, n in self.trees.items()]
        )
        s += ", {}←{}".format(self.raven, DiceOutcome.RAVEN)
        return s


# Define available actions
def available_actions(state):
    if state.game_state() != GameState.NOT_ENDED:
        return ["gameEnded"]
    if state.dice is None:
        return ["nextRound"]
    if state.dice[0] == DiceOutcome.FRUIT:
        return ["pick{}".format(state.dice[1].name)]
    if state.dice[0] == DiceOutcome.BASKET:
        available_fruits = []
        # Choice over available fruits
        for fruit in state.trees.keys():
            if not state.is_tree_empty(fruit):
                available_fruits.append(fruit)
        return [
            "choose{}".format(fruit.name) for fruit in available_fruits
        ]
    if state.dice[0] == DiceOutcome.RAVEN:
        return ["moveRaven"]
    assert False


# The transition function
def delta(state, action):
    if state.game_state() != GameState.NOT_ENDED:
        # Game has ended -> self loop
        return [(1, state)]

    if state.dice is None:
        # Player throws dice and considers outcomes
        outcomes = []
        # Probability of fair dice throw over
        # each fruit type + 1 basket + 1 raven
        fair_dice_prob = 1 / (len(state.trees.keys()) + 2)

        # 1. Dice shows fruit
        for fruit in state.trees.keys():
            next_state = deepcopy(state)
            next_state.dice = DiceOutcome.FRUIT, fruit
            outcomes.append((fair_dice_prob, next_state))

        # 2. Dice shows basket
        next_state = deepcopy(state)
        next_state.dice = DiceOutcome.BASKET, None
        outcomes.append((fair_dice_prob, next_state))

        # 3. Dice shows raven
        next_state = deepcopy(state)
        next_state.dice = DiceOutcome.RAVEN, None
        outcomes.append((fair_dice_prob, next_state))
        return outcomes

    elif state.dice[0] == DiceOutcome.FRUIT:
        # Player picks specified fruit
        fruit = state.dice[1]
        next_state = deepcopy(state)
        next_state.pick_fruit(fruit)
        next_state.next_round()
        return [(1, next_state)]

    elif state.dice[0] == DiceOutcome.BASKET:
        assert action.startswith("choose")
        # Player chooses fruit specified by action
        fruit = Fruit[action.removeprefix("choose")]
        next_state = deepcopy(state)
        next_state.pick_fruit(fruit)
        next_state.next_round()
        return [(1, next_state)]

    elif state.dice[0] == DiceOutcome.RAVEN:
        next_state = deepcopy(state)
        next_state.move_raven()
        next_state.next_round()
        return [(1, next_state)]

    assert False


# Add labels for game state
def labels(state):
    labels = [state.label()]
    if state.game_state() == GameState.PLAYERS_WON:
        labels.append("PlayersWon")
    elif state.game_state() == GameState.RAVEN_WON:
        labels.append("RavenWon")
    return labels


# Reward function
def rewards(state, action):
    if state.game_state() == GameState.NOT_ENDED:
        if state.dice is None:
            return {"rounds": 1}
    return {"rounds": 0}


# Initialize the game
init_small = Orchard([Fruit.APPLE, Fruit.CHERRY],
                     num_fruits=2, raven_distance=2)

# Build the orchard model
orchard = stormvogel.bird.build_bird(
    modeltype=stormvogel.ModelType.MDP,
    init=init_small,
    available_actions=available_actions,
    delta=delta,
    labels=labels,
    rewards=rewards,
)

print(orchard.summary())


# Visualize
vis = stormvogel.show(orchard)


# Probability of winning the game
prob_players_won = 'Pmax=? [F "PlayersWon"]'
result = stormvogel.model_checking(orchard, prob_players_won)
print(result.get_result_of_state(orchard.get_initial_state()))


vis = stormvogel.show(orchard, result=result)


# Expected game duration
num_rounds = 'R{"rounds"}max=? [F ("PlayersWon" | "RavenWon")]'
result = stormvogel.model_checking(orchard, num_rounds)
print(result.get_result_of_state(orchard.get_initial_state()))


# Full game


# Build the full orchard model
init_game = Orchard([Fruit.APPLE, Fruit.CHERRY, Fruit.PEAR, Fruit.PLUM],
                     num_fruits=4, raven_distance=5)

# Add labels for game state
def labels(state):
    labels = []
    if state.game_state() == GameState.PLAYERS_WON:
        labels.append("PlayersWon")
    elif state.game_state() == GameState.RAVEN_WON:
        labels.append("RavenWon")
    return labels


orchard = stormvogel.bird.build_bird(
    modeltype=stormvogel.ModelType.MDP,
    init=init_game,
    available_actions=available_actions,
    delta=delta,
    labels=labels,
    rewards=rewards,
    max_size=100000,
)

print(orchard.summary())


# Convert to stormpy model
import stormpy

stormpy_model = stormvogel.mapping.stormvogel_to_stormpy(orchard)
print(stormpy_model)
stormpy_model_init = stormpy_model.initial_states[0]


# Helper function
def model_check(model, prop):
    formula = stormpy.parse_properties(prop)[0]
    result = stormpy.model_checking(model, formula, only_initial_states=True)
    return result.at(model.initial_states[0])
# Winning probability
print("Minimal probability: {}".format(model_check(stormpy_model, 'Pmin=? [F "PlayersWon"]')))
print("Maximal probability: {}".format(model_check(stormpy_model, 'Pmax=? [F "PlayersWon"]')))



# Game duration
print("Minimal expected number of rounds: {}".format(model_check(stormpy_model, 'R{"rounds"}min=? [F "PlayersWon" | "RavenWon"]')))
print("Maximal expected number of rounds: {}".format(model_check(stormpy_model, 'R{"rounds"}max=? [F "PlayersWon" | "RavenWon"]')))


# Winning probability within x rounds
probabilities = []
for k in range(40):
    win_steps = 'Pmax=? [F{"rounds"}<=' + str(k) + ' "PlayersWon"]'
    print(win_steps)
    print("Round {}: {}".format(k, model_check(stormpy_model, win_steps)))
    #probabilities.append(model_check(stormpy_model, win_steps))
    #print(probabilities)


# Plot
import matplotlib.pyplot as plt
plt.rcParams["figure.figsize"] = (15,5)
plt.xlabel('Number of rounds')
plt.ylabel('Probability of players winning')
plt.title("Orchard")

# Plot results for all steps
plt.plot(range(len(probabilities)), probabilities, linewidth=2);
print(probabilities)





==> code/paynt.py <==
import paynt
# Create the predicates (and their valuations) that the DT can use.
svt = stormpy.StateValuationTransformer(orchard_prism.state_valuations)
extra_definitions = _declare_extra_orchard_variables(expression_manager)
for (v, definition) in extra_definitions:
    svt.add_boolean_expression(v, definition)
# Create a new MDP with the valuations above
new_mdp = stormpy.set_state_valuations(orchard_prism, svt.build(False))
# Setup paynt and run synthesis
colored_mdp_factory = paynt.dt.DtColoredMdpFactory(new_mdp)
task = paynt.dt.DtTask([formula], tree_depth)
result = paynt.dt.synthesize(colored_mdp_factory, task)
print(result.tree.to_string())
